Identifying the Hierarchical Influence Structure Behind Smart Sanctions Using Network Analysis

Smart sanctions are an increasingly popular tool in foreign policy. Countries and international institutions worldwide issue such lists to sanction targeted entities through financial asset freezing, embargoes, and travel restrictions. The relationships between the issuer and the targeted entities in such lists reflect what kind of entities the issuer intends to be against. Thus, analyzing the similarities of sets of targeted entities created by several issuers might pave the way toward understanding the foreign political power structure that influences institutions to take similar actions. In the current paper, by analyzing the smart sanctions lists issued by major countries and international institutions worldwide (a total of 73 countries, 12 international organizations, and 1,700 lists), we identify the hierarchical structure of influence among these institutions that encourages them to take such actions. The Helmholtz--Hodge decomposition is a method that decomposes network flow into a hierarchical gradient component and a loop component and is especially suited for this task. Hence, by performing a Helmholtz--Hodge decomposition of the influence network of these institutions, as constructed from the smart sanctions lists they have issued, we show that meaningful insights about the hierarchical influence structure behind smart sanctions can be obtained.

==> Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "C:\\Users\\rh\\Desktop\\TABLE\n"
     ]
    }
   ],
   "source": [
    "cd ~/Desktop/TABLE\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"ListWithModularity_PageRank.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['Annotation',\n",
       " 'Arrow',\n",
       " 'Artist',\n",
       " 'AutoLocator',\n",
       " 'Axes',\n",
       " 'Button',\n",
       " 'Circle',\n",
       " 'Figure',\n",
       " 'FigureCanvasBase',\n",
       " 'FixedFormatter',\n",
       " 'FixedLocator',\n",
       " 'FormatStrFormatter',\n",
       " 'Formatter',\n",
       " 'FuncFormatter',\n",
       " 'GridSpec',\n",
       " 'IndexLocator',\n",
       " 'Line2D',\n",
       " 'LinearLocator',\n",
       " 'Locator',\n",
       " 'LogFormatter',\n",
       " 'LogFormatterExponent',\n",
       " 'LogFormatterMathtext',\n",
       " 'LogLocator',\n",
       " 'MaxNLocator',\n",
       " 'MultipleLocator',\n",
       " 'Normalize',\n",
       " 'NullFormatter',\n",
       " 'NullLocator',\n",
       " 'Number',\n",
       " 'PolarAxes',\n",
       " 'Polygon',\n",
       " 'Rectangle',\n",
       " 'ScalarFormatter',\n",
       " 'Slider',\n",
       " 'Subplot',\n",
       " 'SubplotTool',\n",
       " 'Text',\n",
       " 'TickHelper',\n",
       " 'Widget',\n",
       " '_INSTALL_FIG_OBSERVER',\n",
       " '_IP_REGISTERED',\n",
       " '__builtins__',\n",
       " '__cached__',\n",
       " '__doc__',\n",
       " '__file__',\n",
       " '__loader__',\n",
       " '__name__',\n",
       " '__package__',\n",
       " '__spec__',\n",
       " '_auto_draw_if_interactive',\n",
       " '_autogen_docstring',\n",
       " '_backend_mod',\n",
       " '_get_running_interactive_framework',\n",
       " '_interactive_bk',\n",
       " '_log',\n",
       " '_pylab_helpers',\n",
       " '_setp',\n",
       " '_setup_pyplot_info_docstrings',\n",
       " '_show',\n",
       " '_string_to_bool',\n",
       " 'acorr',\n",
       " 'angle_spectrum',\n",
       " 'annotate',\n",
       " 'arrow',\n",
       " 'autoscale',\n",
       " 'autumn',\n",
       " 'axes',\n",
       " 'axhline',\n",
       " 'axhspan',\n",
       " 'axis',\n",
       " 'axvline',\n",
       " 'axvspan',\n",
       " 'bar',\n",
       " 'barbs',\n",
       " 'barh',\n",
       " 'bone',\n",
       " 'box',\n",
       " 'boxplot',\n",
       " 'broken_barh',\n",
       " 'cla',\n",
       " 'clabel',\n",
       " 'clf',\n",
       " 'clim',\n",
       " 'close',\n",
       " 'cm',\n",
       " 'cohere',\n",
       " 'colorbar',\n",
       " 'colormaps',\n",
       " 'connect',\n",
       " 'contour',\n",
       " 'contourf',\n",
       " 'cool',\n",
       " 'copper',\n",
       " 'csd',\n",
       " 'cycler',\n",
       " 'dedent',\n",
       " 'delaxes',\n",
       " 'deprecated',\n",
       " 'disconnect',\n",
       " 'docstring',\n",
       " 'draw',\n",
       " 'draw_all',\n",
       " 'draw_if_interactive',\n",
       " 'errorbar',\n",
       " 'eventplot',\n",
       " 'figaspect',\n",
       " 'figimage',\n",
       " 'figlegend',\n",
       " 'fignum_exists',\n",
       " 'figtext',\n",
       " 'figure',\n",
       " 'fill',\n",
       " 'fill_between',\n",
       " 'fill_betweenx',\n",
       " 'findobj',\n",
       " 'flag',\n",
       " 'gca',\n",
       " 'gcf',\n",
       " 'gci',\n",
       " 'get',\n",
       " 'get_backend',\n",
       " 'get_cmap',\n",
       " 'get_current_fig_manager',\n",
       " 'get_figlabels',\n",
       " 'get_fignums',\n",
       " 'get_plot_commands',\n",
       " 'get_scale_docs',\n",
       " 'get_scale_names',\n",
       " 'getp',\n",
       " 'ginput',\n",
       " 'gray',\n",
       " 'grid',\n",
       " 'hexbin',\n",
       " 'hist',\n",
       " 'hist2d',\n",
       " 'hlines',\n",
       " 'hot',\n",
       " 'hsv',\n",
       " 'importlib',\n",
       " 'imread',\n",
       " 'imsave',\n",
       " 'imshow',\n",
       " 'inferno',\n",
       " 'inspect',\n",
       " 'install_repl_displayhook',\n",
       " 'interactive',\n",
       " 'ioff',\n",
       " 'ion',\n",
       " 'isinteractive',\n",
       " 'jet',\n",
       " 'legend',\n",
       " 'locator_params',\n",
       " 'logging',\n",
       " 'loglog',\n",
       " 'magma',\n",
       " 'magnitude_spectrum',\n",
       " 'margins',\n",
       " 'matplotlib',\n",
       " 'matshow',\n",
       " 'minorticks_off',\n",
       " 'minorticks_on',\n",
       " 'mlab',\n",
       " 'new_figure_manager',\n",
       " 'nipy_spectral',\n",
       " 'np',\n",
       " 'pause',\n",
       " 'pcolor',\n",
       " 'pcolormesh',\n",
       " 'phase_spectrum',\n",
       " 'pie',\n",
       " 'pink',\n",
       " 'plasma',\n",
       " 'plot',\n",
       " 'plot_date',\n",
       " 'plotfile',\n",
       " 'plotting',\n",
       " 'polar',\n",
       " 'prism',\n",
       " 'psd',\n",
       " 'pylab_setup',\n",
       " 'quiver',\n",
       " 'quiverkey',\n",
       " 'rc',\n",
       " 'rcParams',\n",
       " 'rcParamsDefault',\n",
       " 'rcParamsOrig',\n",
       " 'rc_context',\n",
       " 'rcdefaults',\n",
       " 'rcsetup',\n",
       " 're',\n",
       " 'register_cmap',\n",
       " 'rgrids',\n",
       " 'savefig',\n",
       " 'sca',\n",
       " 'scatter',\n",
       " 'sci',\n",
       " 'semilogx',\n",
       " 'semilogy',\n",
       " 'set_cmap',\n",
       " 'setp',\n",
       " 'show',\n",
       " 'silent_list',\n",
       " 'specgram',\n",
       " 'spring',\n",
       " 'spy',\n",
       " 'stackplot',\n",
       " 'stem',\n",
       " 'step',\n",
       " 'streamplot',\n",
       " 'style',\n",
       " 'subplot',\n",
       " 'subplot2grid',\n",
       " 'subplot_tool',\n",
       " 'subplots',\n",
       " 'subplots_adjust',\n",
       " 'summer',\n",
       " 'suptitle',\n",
       " 'switch_backend',\n",
       " 'sys',\n",
       " 'table',\n",
       " 'text',\n",
       " 'thetagrids',\n",
       " 'tick_params',\n",
       " 'ticklabel_format',\n",
       " 'tight_layout',\n",
       " 'time',\n",
       " 'title',\n",
       " 'tricontour',\n",
       " 'tricontourf',\n",
       " 'tripcolor',\n",
       " 'triplot',\n",
       " 'twinx',\n",
       " 'twiny',\n",
       " 'uninstall_repl_displayhook',\n",
       " 'violinplot',\n",
       " 'viridis',\n",
       " 'vlines',\n",
       " 'waitforbuttonpress',\n",
       " 'warn_deprecated',\n",
       " 'warnings',\n",
       " 'winter',\n",
       " 'xcorr',\n",
       " 'xkcd',\n",
       " 'xlabel',\n",
       " 'xlim',\n",
       " 'xscale',\n",
       " 'xticks',\n",
       " 'ylabel',\n",
       " 'ylim',\n",
       " 'yscale',\n",
       " 'yticks']"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dir(plt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(df[\"pageranks\"],df[\"helmholtz\"],\"o\")\n",
    "plt.xlabel(\"pagerank\")\n",
    "plt.ylabel(\"potential\")\n",
    "plt.savefig(\"sactterplot.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

